Stabilization of a Majorana Zero Mode through Quantum Frustration

We analyze a system in which a topological Majorana zero mode (tMZM) combines with a Majorana produced by quantum frustration (fMZM) to produce a novel ground state. The system that we study combines two parts, a grounded topological superconducting wire that hosts two tMZMs at its ends, and an on-resonant quantum dot connected to two dissipative leads. The quantum dot with dissipative leads creates an effective two-channel Kondo (2CK) state in which quantum frustration yields an isolated fMZM at the dot. We find that coupling the dot to one end of the topological wire stabilizes the tMZM at the other end. Three routes are used to obtain these results: (i) calculation of the conductance through an auxiliary detector quantum dot, (ii) renormalization group (RG) arguments and the g-theorem, and (iii) a fully non-equilibrium calculation of the I(V ) curve and shot noise S(V ) through the detector dot. In addition to providing a route to achieving an unpaired Majorana zero mode, this scheme provides a clear signature of the presence of the 2CK frustration-induced Majorana.

==> 2CK_MF_calculations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     51643,       1314]
NotebookOptionsPosition[     46487,       1238]
NotebookOutlinePosition[     46834,       1253]
CellTagsIndexPosition[     46791,       1250]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 StyleBox[
  RowBox[{
  "Detailed", " ", "calculation", " ", "of", " ", "current", " ", "and", " ", 
   "shot", " ", "noise"}], "Title"]], "Input",
 CellChangeTimes->{{3.776513312715638*^9, 
  3.776513324349172*^9}},ExpressionUUID->"eb889141-db10-4392-b3a3-\
4b012a61dd55"],

Cell[TextData[{
 "This ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " notebook provides (i) complete expressions, and (ii) detailed derivation \
of the current and shot noise expressions of Sec. V. Please read this \
notebook after reading the materials of Sec. V.\n\nHere it is assumed that H \
= H_L + H_R + H_LR where H_L is the Hamiltonian of the free detector, H_R is \
the Hamiltonian of the rest parts and H_LR connects these two parts."
}], "Text",
 CellChangeTimes->{{3.7763406783429193`*^9, 3.7763406927582493`*^9}, {
  3.776341120452319*^9, 3.776341203281032*^9}, {3.7765079250188437`*^9, 
  3.77650805988883*^9}, {3.776508156217146*^9, 3.7765081887434607`*^9}, {
  3.7765143848812847`*^9, 3.776514404077162*^9}, {3.7991175138294783`*^9, 
  3.799117540855315*^9}, {3.799118990760805*^9, 3.799118992127511*^9}, {
  3.799119681479698*^9, 3.799119693499566*^9}, {3.7991515327101173`*^9, 
  3.7991515335192633`*^9}},ExpressionUUID->"c16a6825-42ce-4aa5-bca8-\
ddb0f4bdbdaa"],

Cell[TextData[StyleBox["sec 1: free Greens functions ", "Section"]], "Text",
 CellChangeTimes->{{3.776341854316132*^9, 3.776341891107831*^9}, 
   3.776342056048065*^9},ExpressionUUID->"8c0f3901-688a-48f9-8779-\
8d6da3d2c4d1"],

Cell["\<\
Free retarded Green\[CloseCurlyQuote]s function of the left dot G^R(d, \
d^{\\dagger})(\[Omega]) (gamma = \[CapitalGamma]_L is the level broadening, \
\[Omega] is the frequency and \[Lambda] is the measuring field in FCS):\
\>", "Text",
 CellChangeTimes->{{3.77634073064272*^9, 3.7763407494540854`*^9}, {
   3.776340908156152*^9, 3.776341012655937*^9}, {3.776341044567596*^9, 
   3.7763410765108337`*^9}, 3.7763412060646667`*^9, {3.776341257055141*^9, 
   3.776341281774806*^9}, {3.7763414181853027`*^9, 3.776341433982852*^9}, {
   3.77634149587716*^9, 3.776341502970817*^9}, {3.7763415845302057`*^9, 
   3.776341616581991*^9}, {3.776341840260593*^9, 3.776341842701741*^9}, {
   3.776512976068069*^9, 3.776513008180047*^9}, {3.776513438594836*^9, 
   3.776513455003879*^9}},ExpressionUUID->"da4a038d-fe24-46b0-b4c6-\
4bb0ce854c23"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g10", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Omega]", " ", "-", " ", 
      RowBox[{"I", " ", "gamma"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Omega]", "^", "2"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"gamma", "^", "2"}], " ", 
       RowBox[{"Exp", "[", 
        RowBox[{"I", " ", "\[Lambda]"}], "]"}]}]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.776341208976336*^9, 3.77634121617017*^9}, {
   3.776341266352182*^9, 3.776341269495846*^9}, {3.776341635199361*^9, 
   3.776341635606254*^9}, 3.7763422160171127`*^9, 3.776342310340959*^9, {
   3.776512976092959*^9, 3.776512976102992*^9}, {3.776513008196272*^9, 
   3.776513013225404*^9}},ExpressionUUID->"2e5109d7-ce5d-4073-be2f-\
b79144bbd229"],

Cell["\<\
free Green' s function of the left Majorana fermion with H_R (tr is the \
coupling between gamma2 and the stabilizer; \[Epsilon]m is \[Epsilon]_M, the \
MZM overlap):\
\>", "Text",
 CellChangeTimes->{{3.776341077813325*^9, 3.7763411016688337`*^9}, 
   3.776341613886013*^9, {3.776341675869753*^9, 3.776341799728506*^9}, 
   3.776513295610776*^9, {3.776513390933559*^9, 3.776513392346292*^9}, {
   3.799119333142828*^9, 
   3.799119353985064*^9}},ExpressionUUID->"efdd2a97-882a-43f7-b0eb-\
d7956a2b9145"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g20", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Omega]", "^", "2"}], " ", "-", " ", 
       RowBox[{"tr", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Omega]", "^", "2"}], " ", "-", " ", 
       RowBox[{"tr", "^", "2"}], " ", "-", " ", 
       RowBox[{"\[Epsilon]m", "^", "2"}]}], ")"}]}], "/", "\[Omega]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.776341627943705*^9, 3.7763416382375307`*^9}, 
   3.776341698908333*^9, 3.776342218808939*^9, 3.776342313877309*^9, {
   3.7765129761143007`*^9, 3.776512976129587*^9}, 
   3.776513295632526*^9},ExpressionUUID->"638bf622-c29e-4862-944b-\
a2b9b6eb3ee8"],

Cell["Free Green' s function G^R(d^{\\dagger}, d)(\[Omega]) :", "Text",
 CellChangeTimes->{{3.776341666925378*^9, 3.776341672208548*^9}, {
  3.776341803984105*^9, 3.7763418057766333`*^9}, {3.7763418967813396`*^9, 
  3.776341937642939*^9}, {3.7765134686759243`*^9, 
  3.7765134810158*^9}},ExpressionUUID->"9f788678-9537-4e75-acef-6297a3994676"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g30", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Omega]", " ", "-", " ", 
      RowBox[{"I", " ", "gamma"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Omega]", "^", "2"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"gamma", "^", "2"}], " ", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "I"}], " ", "\[Lambda]"}], "]"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.776341945580968*^9, 3.776341954756074*^9}, {
   3.7763422061571283`*^9, 3.776342221064787*^9}, 3.7763423163885803`*^9, {
   3.77651297614038*^9, 3.776512976148883*^9}, 
   3.776513008203116*^9},ExpressionUUID->"45cb9473-348a-4d50-ad34-\
3c31f78b3c59"],

Cell[TextData[StyleBox["sec 2: the linear equation after the adding of H_LR \
that connects two parts with the amplitude tl", "Section"]], "Text",
 CellChangeTimes->{{3.776342009277932*^9, 
  3.776342090599246*^9}},ExpressionUUID->"66c05595-7756-4018-b78c-\
10e9df2a5e02"],

Cell["\<\
Now we calculate the complete Greens functions G^R(d, \[Gamma]), \
G^R(\[Gamma], \[Gamma]) and G^R(d^{\\dagger}, \[Gamma]) that are defined in \
Sec. V. For simplicity they are called g1, g2 and g3, respectively. We get \
their expressions by solving the linear equation set Eq. (32):\
\>", "Text",
 CellChangeTimes->{{3.7763434666307917`*^9, 3.776343467361717*^9}, {
   3.776508232016656*^9, 3.776508408416787*^9}, 3.7765118784634542`*^9, {
   3.776513494633749*^9, 3.776513555070092*^9}, {3.7991193719293957`*^9, 
   3.799119397387314*^9}},ExpressionUUID->"e635e99d-fe13-40e6-9d1a-\
963d0091eb02"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"g1", " ", "\[Equal]", " ", 
       RowBox[{"g10", " ", "tl", " ", "g2"}]}], ",", " ", 
      RowBox[{"g2", " ", "\[Equal]", " ", 
       RowBox[{"g20", " ", "+", " ", 
        RowBox[{"g20", " ", "tl", " ", "g1"}], " ", "-", " ", 
        RowBox[{"g20", " ", "tl", " ", "g3"}]}]}], ",", " ", 
      RowBox[{"g3", " ", "\[Equal]", 
       RowBox[{
        RowBox[{"-", " ", "g30"}], " ", "tl", " ", "g2"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"g1", ",", "g2", ",", "g3"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7763421260334673`*^9, 3.7763422115296373`*^9}, {
  3.7763422937265263`*^9, 3.7763424061098013`*^9}, {3.7763430658243103`*^9, 
  3.77634306604312*^9}, {3.7763432313164577`*^9, 3.77634323246523*^9}, {
  3.77634333825543*^9, 3.776343345010247*^9}, {3.776508546750703*^9, 
  3.7765085571693363`*^9}},ExpressionUUID->"2e2f5fbb-9fc3-478e-9ebb-\
c9d2bbfffad3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"g1", "\[Rule]", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"tl", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "gamma"}], "+", 
            "\[Omega]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["tr", "2"]}], "+", 
            SuperscriptBox["\[Omega]", "2"]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", "\[Lambda]"}]], " ", 
             SuperscriptBox["gamma", "2"]}], "+", 
            SuperscriptBox["\[Omega]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["tr", "2"]}], "-", 
            SuperscriptBox["\[Epsilon]m", "2"], "+", 
            SuperscriptBox["\[Omega]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            FractionBox[
             RowBox[{"2", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[ImaginaryI]", " ", "\[Lambda]"}]], " ", 
              SuperscriptBox["tl", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "\[ImaginaryI]"}], " ", "gamma"}], "+", 
                "\[Omega]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "tr"}], "+", "\[Omega]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"tr", "+", "\[Omega]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Omega]", "2"], "+", 
                RowBox[{
                 SuperscriptBox["gamma", "2"], " ", 
                 RowBox[{"Cos", "[", "\[Lambda]", "]"}]}]}], ")"}]}], 
             RowBox[{"\[Omega]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"\[ImaginaryI]", " ", "\[Lambda]"}]], " ", 
                 SuperscriptBox["gamma", "2"]}], "+", 
                SuperscriptBox["\[Omega]", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["tr", "2"]}], "-", 
                SuperscriptBox["\[Epsilon]m", "2"], "+", 
                SuperscriptBox["\[Omega]", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["gamma", "2"], "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"\[ImaginaryI]", " ", "\[Lambda]"}]], " ", 
                 SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]]}], ")"}]}], 
         ")"}]}], ")"}]}]}], ",", 
    RowBox[{"g2", "\[Rule]", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Lambda]"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", "\[Lambda]"}]], " ", 
             SuperscriptBox["gamma", "2"]}], "+", 
            SuperscriptBox["\[Omega]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["tr", "2"]}], "+", 
            SuperscriptBox["\[Omega]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["gamma", "2"], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", "\[Lambda]"}]], " ", 
             SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Omega]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["tl", "2"], " ", 
              SuperscriptBox["tr", "2"], " ", 
              SuperscriptBox["\[Omega]", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["tl", "2"]}], "+", 
                SuperscriptBox["tr", "2"], "+", 
                SuperscriptBox["\[Epsilon]m", "2"]}], ")"}], " ", 
              SuperscriptBox["\[Omega]", "4"]}], "-", 
             SuperscriptBox["\[Omega]", "6"], "+", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "gamma", " ", 
              SuperscriptBox["tl", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"tr", "-", "\[Omega]"}], ")"}], " ", "\[Omega]", " ", 
              RowBox[{"(", 
               RowBox[{"tr", "+", "\[Omega]"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["gamma", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["tr", "2"], "+", 
                SuperscriptBox["\[Epsilon]m", "2"], "-", 
                SuperscriptBox["\[Omega]", "2"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["gamma", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["tl", "2"]}], " ", 
              SuperscriptBox["tr", "2"], " ", "\[Omega]"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["tl", "2"], "+", 
                SuperscriptBox["tr", "2"], "+", 
                SuperscriptBox["\[Epsilon]m", "2"]}], ")"}], " ", 
              SuperscriptBox["\[Omega]", "3"]}], "-", 
             SuperscriptBox["\[Omega]", "5"], "+", 
             RowBox[{"\[ImaginaryI]", " ", "gamma", " ", 
              SuperscriptBox["tl", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"tr", "-", "\[Omega]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"tr", "+", "\[Omega]"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", "\[Lambda]", "]"}]}]}], ")"}]}], ")"}]}]}], 
    ",", 
    RowBox[{"g3", "\[Rule]", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", "tl", " ", 
          RowBox[{"(", 
           RowBox[{"gamma", "+", 
            RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", "\[Lambda]"}]], " ", 
             SuperscriptBox["gamma", "2"]}], "+", 
            SuperscriptBox["\[Omega]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["tr", "2"]}], "+", 
            SuperscriptBox["\[Omega]", "2"]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Omega]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["tl", "2"], " ", 
              SuperscriptBox["tr", "2"], " ", 
              SuperscriptBox["\[Omega]", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["tl", "2"]}], "+", 
                SuperscriptBox["tr", "2"], "+", 
                SuperscriptBox["\[Epsilon]m", "2"]}], ")"}], " ", 
              SuperscriptBox["\[Omega]", "4"]}], "-", 
             SuperscriptBox["\[Omega]", "6"], "+", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "gamma", " ", 
              SuperscriptBox["tl", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"tr", "-", "\[Omega]"}], ")"}], " ", "\[Omega]", " ", 
              RowBox[{"(", 
               RowBox[{"tr", "+", "\[Omega]"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["gamma", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["tr", "2"], "+", 
                SuperscriptBox["\[Epsilon]m", "2"], "-", 
                SuperscriptBox["\[Omega]", "2"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["gamma", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["tl", "2"]}], " ", 
              SuperscriptBox["tr", "2"], " ", "\[Omega]"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["tl", "2"], "+", 
                SuperscriptBox["tr", "2"], "+", 
                SuperscriptBox["\[Epsilon]m", "2"]}], ")"}], " ", 
              SuperscriptBox["\[Omega]", "3"]}], "-", 
             SuperscriptBox["\[Omega]", "5"], "+", 
             RowBox[{"\[ImaginaryI]", " ", "gamma", " ", 
              SuperscriptBox["tl", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"tr", "-", "\[Omega]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"tr", "+", "\[Omega]"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", "\[Lambda]", "]"}]}]}], ")"}]}], ")"}]}]}]}], 
   "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.776513872097982*^9},ExpressionUUID->"66132b59-95eb-4db3-bf2c-\
6c771a717a95"]
}, Open  ]],

Cell["\<\
Now we have the expression of G^R(d, \[Gamma]) and G^A(\[Gamma], \
d^{\\dagger}). We get the latter one (g1a below) through the fact that \
G^R[O1, O2] (\[Omega]) = - G^A[O1, O2] (- \[Omega]):\
\>", "Text",
 CellChangeTimes->{{3.776511630981987*^9, 3.7765116642558928`*^9}, {
  3.776511696944231*^9, 3.776511720150284*^9}, {3.7765120803996*^9, 
  3.776512112679675*^9}},ExpressionUUID->"2d56019d-06cf-4d39-9774-\
8537cb0918d1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"g1", " ", "=", " ", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "gamma"}], "+", "\[Omega]"}], 
         ")"}], " ", "tl", " ", 
        RowBox[{"(", 
         RowBox[{"\[Omega]", "-", "tr"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Omega]", "+", "tr"}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"\[Omega]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "\[Lambda]"}]], " ", 
           SuperscriptBox["gamma", "2"]}], "+", 
          SuperscriptBox["\[Omega]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[Epsilon]m", "2"]}], "+", 
          SuperscriptBox["\[Omega]", "2"], "-", 
          SuperscriptBox["tr", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", "\[Lambda]"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", "gamma"}], "+", 
               "\[Omega]"}], ")"}], " ", 
             SuperscriptBox["tl", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"\[Omega]", "-", "tr"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"\[Omega]", "+", "tr"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Omega]", "2"], "+", 
               RowBox[{
                SuperscriptBox["gamma", "2"], " ", 
                RowBox[{"Cos", "[", "\[Lambda]", "]"}]}]}], ")"}]}], ")"}], 
           "/", 
           RowBox[{"(", 
            RowBox[{"\[Omega]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[ImaginaryI]", " ", "\[Lambda]"}]], " ", 
                SuperscriptBox["gamma", "2"]}], "+", 
               SuperscriptBox["\[Omega]", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["gamma", "2"], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[ImaginaryI]", " ", "\[Lambda]"}]], " ", 
                SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["\[Epsilon]m", "2"]}], "+", 
               SuperscriptBox["\[Omega]", "2"], "-", 
               SuperscriptBox["tr", "2"]}], ")"}]}], ")"}]}]}], ")"}]}], 
       ")"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g1a", "=", " ", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"gamma", "-", 
         RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "\[Lambda]"}]], " ", 
          SuperscriptBox["gamma", "2"]}], "+", 
         SuperscriptBox["\[Omega]", "2"]}], ")"}], " ", "tl", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Omega]"}], "-", "tr"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Omega]"}], "+", "tr"}], ")"}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "\[Omega]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[Epsilon]m", "2"]}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["gamma", "4"], "+", 
            SuperscriptBox["\[Omega]", "4"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["gamma", "4"], "+", 
            SuperscriptBox["\[Omega]", "4"], "+", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"gamma", "-", 
               RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{"-", " ", "\[Omega]"}], ")"}], " ", 
             SuperscriptBox["tl", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Omega]"}], "-", "tr"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Omega]"}], "+", "tr"}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["gamma", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Epsilon]m", "2"], " ", 
          SuperscriptBox["\[Omega]", "3"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["\[Omega]", "3"]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"gamma", "-", 
               RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}]}], ")"}], " ", 
             SuperscriptBox["tl", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Omega]"}], "-", "tr"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Omega]"}], "+", "tr"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", "\[Lambda]", "]"}]}]}], ")"}]}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.7765110121471148`*^9, 3.776511032056859*^9}, {
  3.77651161647115*^9, 3.776511622132226*^9}, {3.776511944740263*^9, 
  3.776511975879737*^9}, {3.7765120374056597`*^9, 3.7765120405719147`*^9}, {
  3.776512976430078*^9, 3.776512976639415*^9}, {3.776513008267123*^9, 
  3.776513008300487*^9}, {3.776513295816482*^9, 
  3.7765132958420677`*^9}},ExpressionUUID->"2c018412-8417-42c7-8938-\
e2222588443a"],

Cell["\<\
Our target is the lesser Greens function of the left dot. Based on Eq. (30) \
one gets the expression:\
\>", "Text",
 CellChangeTimes->{{3.776508609058135*^9, 3.7765086301524982`*^9}, {
  3.776509261245131*^9, 3.7765092751964397`*^9}, {3.776509537773991*^9, 
  3.776509542332485*^9}, {3.776509901473097*^9, 3.776510021954013*^9}, {
  3.776512071081275*^9, 3.776512072368807*^9}, {3.776513663351359*^9, 
  3.776513667755066*^9}, {3.799119499230405*^9, 
  3.799119502554352*^9}},ExpressionUUID->"7c30e1a9-0d0a-4a17-8a3d-\
226265833b3e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gl", " ", "=", 
   RowBox[{
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "I"}], " ", 
       RowBox[{"gamma", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Omega]", "^", "2"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"gamma", "^", "2"}], " ", 
           RowBox[{"Exp", "[", 
            RowBox[{"I", " ", "\[Lambda]"}], "]"}]}]}], ")"}]}]}], " ", "+", 
      " ", 
      RowBox[{"g1", " ", "g1a", " ", 
       RowBox[{"tl", "^", "2"}], "  ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "I"}], " ", 
         RowBox[{"gamma", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Omega]", "^", "2"}], " ", "+", " ", 
            RowBox[{
             RowBox[{"gamma", "^", "2"}], " ", 
             RowBox[{"Exp", "[", 
              RowBox[{"I", " ", "\[Lambda]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
      " ", "+", " ", 
      RowBox[{"g1", " ", "g1a", " ", 
       RowBox[{"tl", "^", "2"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "gamma", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "I"}], " ", "\[Lambda]"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Omega]", "^", "2"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"gamma", "^", "2"}], " ", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "I"}], " ", "\[Lambda]"}], "]"}]}]}], ")"}]}]}], 
      " ", "+", " ", 
      RowBox[{"tl", " ", "g1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "I"}], " ", 
         RowBox[{"gamma", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Omega]", "^", "2"}], " ", "+", " ", 
            RowBox[{
             RowBox[{"gamma", "^", "2"}], " ", 
             RowBox[{"Exp", "[", 
              RowBox[{"I", " ", "\[Lambda]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
      " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "I"}], " ", 
         RowBox[{"gamma", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Omega]", "^", "2"}], " ", "+", " ", 
            RowBox[{
             RowBox[{"gamma", "^", "2"}], " ", 
             RowBox[{"Exp", "[", 
              RowBox[{"I", " ", "\[Lambda]"}], "]"}]}]}], ")"}]}]}], ")"}], 
       " ", "tl", " ", "g1a"}]}], ")"}], " ", 
    RowBox[{"Exp", "[", 
     RowBox[{"I", " ", "\[Lambda]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.776510381988689*^9, 3.776510382899687*^9}, {
  3.776511728372859*^9, 3.776511756623686*^9}, {3.7765129766577*^9, 
  3.776512976692308*^9}, {3.77651300830807*^9, 
  3.776513008344049*^9}},ExpressionUUID->"175a50a2-1c6e-40d1-a299-\
60e5e0644e64"],

Cell[BoxData[
 StyleBox[
  RowBox[{"Sec", " ", 
   RowBox[{"III", ":", " ", 
    RowBox[{
    "the", " ", "conductance", " ", "and", " ", "shot", " ", "noise", " ", 
     "in", " ", "different", " ", 
     RowBox[{"regimes", "."}]}]}]}], "Section"]], "Input",
 CellChangeTimes->{{3.7765103915501547`*^9, 
  3.7765104610285597`*^9}},ExpressionUUID->"dbe02096-9fd1-4c90-8509-\
68b1b097bc25"],

Cell["\<\
The expression of the adiabatic potential is given by Eq. (25). At zero \
temperature, both gL^+- and g_L^-+ are step functions so that the integral \
over \[Omega] is only nonzero in the range -eV/2 to eV/2, where V is the \
applied bias.\
\>", "Text",
 CellChangeTimes->{{3.776510559633616*^9, 3.776510670131297*^9}, {
  3.776512498388443*^9, 3.77651250004296*^9}, {3.776513828124015*^9, 
  3.77651383190771*^9}, {3.7991195690533457`*^9, 
  3.799119570995713*^9}},ExpressionUUID->"431b4723-4feb-49fb-9ba3-\
f95269839130"],

Cell[TextData[StyleBox["1. Non - interacting tMZMs (\[Epsilon]_M = 0)", \
"Subsection"]], "Text",
 CellChangeTimes->{{3.776510680327979*^9, 3.77651071406229*^9}, {
   3.776510823645338*^9, 3.776510835473658*^9}, 
   3.799119601491246*^9},ExpressionUUID->"53b6564a-cc2e-47aa-92ab-\
00ce6dce3896"],

Cell[BoxData[{
 RowBox[{"Clear", "[", "\[Lambda]", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", "tr", "]"}]}], "Input",
 CellChangeTimes->{{3.776512164915694*^9, 3.7765121786919613`*^9}, 
   3.7765130083552094`*^9},ExpressionUUID->"2f027be5-dfda-4eee-bdeb-\
e5e57ead95e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Epsilon]m", " ", "=", " ", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.776512192387898*^9, 3.776512200501637*^9}, {
   3.7765132958547297`*^9, 3.7765132981827106`*^9}, 
   3.776513839032322*^9},ExpressionUUID->"d08808a4-d933-43e3-ac7b-\
b47f65583570"],

Cell["\<\
The first order differentiation over \[Lambda] (related to the shot noise):\
\>", "Text",
 CellChangeTimes->{{3.7765122195896*^9, 3.776512253889373*^9}, 
   3.776513008393406*^9},ExpressionUUID->"ba055956-f73e-401a-878e-\
98f2fe58f504"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gld", " ", "=", " ", 
   RowBox[{"D", "[", 
    RowBox[{"gl", ",", "\[Lambda]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.776512212981689*^9, 3.776512216426961*^9}, 
   3.776513008416671*^9},ExpressionUUID->"e1e52b32-ca94-479c-90f3-\
1d9cdbe132ff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]", " ", "=", " ", "0"}], ";"}]], "Input",
 CellChangeTimes->{3.776512345864789*^9, 
  3.7765130084281197`*^9},ExpressionUUID->"f46c0f58-1893-461b-a799-\
636f04d09fb3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{"gl", ",", 
   RowBox[{"{", 
    RowBox[{"\[Omega]", ",", "0", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.776512285431219*^9, 3.7765122862496357`*^9}, 
   3.776512976706114*^9},ExpressionUUID->"2ba63877-51b5-483f-b39c-\
66ee18525e0e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["\[ImaginaryI]", 
     RowBox[{"2", " ", "gamma"}]]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["\[ImaginaryI]", 
       RowBox[{"2", " ", 
        SuperscriptBox["gamma", "3"]}]], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "gamma"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["tl", "4"]}]]}], ")"}], " ", 
    SuperscriptBox["\[Omega]", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Omega]", "]"}], "3"],
    SeriesData[$CellContext`\[Omega], 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Omega], 0, {Complex[0, 
      Rational[-1, 2]]/$CellContext`gamma, 0, Complex[0, 
       Rational[1, 2]] $CellContext`gamma^(-3) + (Complex[0, 
        Rational[-1, 8]] $CellContext`gamma) $CellContext`tl^(-4)}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.718447170585867*^9, 3.718447176657886*^9}, 
   3.718447363648684*^9, {3.718447566262986*^9, 3.718447587159525*^9}, 
   3.7184479967409267`*^9, 3.718448580047409*^9, 3.718448629600458*^9, 
   3.7184557958686657`*^9, 3.718455888832489*^9, 3.7184560510163527`*^9, {
   3.7184566110590973`*^9, 3.718456628660863*^9}, {3.776512282644835*^9, 
   3.776512363418724*^9}, 3.776513094968936*^9, 
   3.776513903502345*^9},ExpressionUUID->"7f3bcf37-5ab4-40ca-9d7a-\
a6d06807beb5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{"gld", ",", 
   RowBox[{"{", 
    RowBox[{"\[Omega]", ",", "0", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.71844717830903*^9, 3.718447197526535*^9}, {
   3.7765122906539507`*^9, 3.7765123033769493`*^9}, 
   3.7765129767266293`*^9},ExpressionUUID->"51f74ce2-423d-4370-9fb3-\
7509de4d6347"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", " ", "gamma"}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], 
    RowBox[{"2", " ", 
     SuperscriptBox["tl", "2"]}]], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"4", " ", 
         SuperscriptBox["gamma", "3"]}]]}], "-", 
      FractionBox["gamma", 
       RowBox[{"16", " ", 
        SuperscriptBox["tl", "4"]}]], "+", 
      FractionBox["1", 
       RowBox[{"4", " ", "gamma", " ", 
        SuperscriptBox["tl", "2"]}]]}], ")"}], " ", 
    SuperscriptBox["\[Omega]", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Omega]", "]"}], "3"],
    SeriesData[$CellContext`\[Omega], 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Omega], 0, {
   Rational[1, 4]/$CellContext`gamma, Complex[0, 
      Rational[1, 2]] $CellContext`tl^(-2), 
    Rational[-1, 4] $CellContext`gamma^(-3) + (
      Rational[-1, 16] $CellContext`gamma) $CellContext`tl^(-4) + (
      Rational[1, 4]/$CellContext`gamma) $CellContext`tl^(-2)}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.7765122998840847`*^9, 3.776512303745116*^9}, {
   3.776512336185609*^9, 3.776512364072344*^9}, 3.7765130957351627`*^9, 
   3.776513907000248*^9},ExpressionUUID->"baaf45e0-9d27-48e1-90da-\
ed57062bca35"]
}, Open  ]],

Cell["\<\
Integrate the expressions above with \[Omega] from -eV/2 to eV/2, we get Eqs. \
(33) and (34) after multiplied with some constant factors. Notice that the \
second term of the expression above vanishes after the integral.\
\>", "Text",
 CellChangeTimes->{{3.776512408439599*^9, 3.776512468620298*^9}, {
  3.776512505612997*^9, 3.776512522315583*^9}, {3.7765128183938217`*^9, 
  3.776512826032308*^9}, {3.77651407045618*^9, 3.776514109804304*^9}, {
  3.799119636940345*^9, 
  3.7991196425783787`*^9}},ExpressionUUID->"9fb09d97-d16c-4f27-a38a-\
ffa45394b2cd"],

Cell[TextData[StyleBox["II. Interacting tMZMs (\[Epsilon]_M ! = 0) and \
decoupled right resonant level model (tr = 0)", "Subsection"]], "Text",
 CellChangeTimes->{{3.7765125337443*^9, 3.7765125771623917`*^9}, {
   3.7765126840948753`*^9, 3.776512686693224*^9}, 3.776513267336*^9, 
   3.799119608013403*^9},ExpressionUUID->"c99d8ed4-2453-45fa-b607-\
2c64199b2914"],

Cell[BoxData[{
 RowBox[{"Clear", "[", "\[Lambda]", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", "\[Epsilon]m", "]"}]}], "Input",
 CellChangeTimes->{{3.776512690585847*^9, 3.776512700334874*^9}, 
   3.776513008439*^9, 
   3.776513295552093*^9},ExpressionUUID->"777d579c-608b-4cad-bcff-\
2d9dbabd6c75"],

Cell["\<\
Go back to the line where we assign the g1 and g1a expressions.\
\>", "Text",
 CellChangeTimes->{{3.776513108564375*^9, 
  3.776513183135932*^9}},ExpressionUUID->"5accca3b-a67c-472a-9b43-\
b097676d1ed4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tr", " ", "=", " ", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.7765127022419357`*^9, 
  3.776512704229191*^9}},ExpressionUUID->"7439fa29-37d3-4eb6-bc3e-\
554d2967898f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gld", " ", "=", " ", 
   RowBox[{"D", "[", 
    RowBox[{"gl", ",", "\[Lambda]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.7765130084512243`*^9},ExpressionUUID->"a6939bae-2dae-4b11-976f-\
a4b4ff5ba2db"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]", " ", "=", " ", "0"}], ";"}]], "Input",
 CellChangeTimes->{3.776512345864789*^9, 
  3.7765130084623957`*^9},ExpressionUUID->"0bf4036b-e636-42f2-96f4-\
b5c3bdca38f6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{"gl", ",", 
   RowBox[{"{", 
    RowBox[{"\[Omega]", ",", "0", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.776512285431219*^9, 3.7765122862496357`*^9}, 
   3.776512976747993*^9},ExpressionUUID->"84c89375-53e7-421e-8e61-\
6d6ddd328a33"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["\[ImaginaryI]", "gamma"]}], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["tl", "4"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["tl", "2"], " ", 
        SuperscriptBox["\[Epsilon]m", "2"]}], "+", 
       SuperscriptBox["\[Epsilon]m", "4"]}], ")"}], " ", 
     SuperscriptBox["\[Omega]", "2"]}], 
    RowBox[{
     SuperscriptBox["gamma", "3"], " ", 
     SuperscriptBox["\[Epsilon]m", "4"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Omega]", "]"}], "3"],
    SeriesData[$CellContext`\[Omega], 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Omega], 0, {
   Complex[0, -1]/$CellContext`gamma, 
    0, ((Complex[
       0, 1] $CellContext`gamma^(-3)) $CellContext`\[Epsilon]m^(-4)) (
     2 $CellContext`tl^4 + (
       2 $CellContext`tl^2) $CellContext`\[Epsilon]m^2 + $CellContext`\
\[Epsilon]m^4)}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.718447170585867*^9, 3.718447176657886*^9}, 
   3.718447363648684*^9, {3.718447566262986*^9, 3.718447587159525*^9}, 
   3.7184479967409267`*^9, 3.718448580047409*^9, 3.718448629600458*^9, 
   3.7184557958686657`*^9, 3.718455888832489*^9, 3.7184560510163527`*^9, {
   3.7184566110590973`*^9, 3.718456628660863*^9}, {3.776512282644835*^9, 
   3.776512363418724*^9}, 3.7765127485305357`*^9, 3.776513248637879*^9, 
   3.776513920164268*^9},ExpressionUUID->"95053810-a935-42e2-a281-\
f60106df2448"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{"gld", ",", 
   RowBox[{"{", 
    RowBox[{"\[Omega]", ",", "0", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.71844717830903*^9, 3.718447197526535*^9}, {
   3.7765122906539507`*^9, 3.7765123033769493`*^9}, 
   3.776512976767146*^9},ExpressionUUID->"4d7554eb-a1cd-4035-9003-\
372e45185550"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["tl", "2"], " ", "\[Omega]"}], 
     RowBox[{
      SuperscriptBox["gamma", "2"], " ", 
      SuperscriptBox["\[Epsilon]m", "2"]}]]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["gamma", "3"]], "+", 
      FractionBox[
       SuperscriptBox["tl", "4"], 
       RowBox[{
        SuperscriptBox["gamma", "3"], " ", 
        SuperscriptBox["\[Epsilon]m", "4"]}]]}], ")"}], " ", 
    SuperscriptBox["\[Omega]", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Omega]", "]"}], "3"],
    SeriesData[$CellContext`\[Omega], 0, {}, 1, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Omega], 
   0, {((Complex[
       0, -2] $CellContext`gamma^(-2)) $CellContext`tl^2) $CellContext`\
\[Epsilon]m^(-2), $CellContext`gamma^(-3) + ($CellContext`gamma^(-3) \
$CellContext`tl^4) $CellContext`\[Epsilon]m^(-4)}, 1, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.776512749530517*^9, 3.776513249662323*^9, 
  3.776513924037624*^9},ExpressionUUID->"ffe8eda0-87e7-4be8-b3d6-\
79e19228c8a4"]
}, Open  ]],

Cell["\<\
Once again we get Eqs. (35) and (36) after integrating over \[Omega].\
\>", "Text",
 CellChangeTimes->{{3.776512782233633*^9, 3.776512834944586*^9}, {
  3.799119657524685*^9, 
  3.79911967033864*^9}},ExpressionUUID->"ab2f87ea-6a80-48f2-b14d-\
411dc13979e6"],

Cell[TextData[StyleBox["III. Interacting tMZM (\[Epsilon]_M ! = 0) and tr ! = \
0", "Subsection"]], "Text",
 CellChangeTimes->{{3.7765128410014963`*^9, 3.776512883097129*^9}, 
   3.799119610886652*^9},ExpressionUUID->"90e9cc47-08a1-4c74-9f54-\
4880504b9b0c"],

Cell[BoxData[{
 RowBox[{"Clear", "[", "\[Lambda]", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", "tr", "]"}]}], "Input",
 CellChangeTimes->{{3.776512885374076*^9, 3.776512893857318*^9}, 
   3.77651300847648*^9},ExpressionUUID->"cbbeb043-97c7-4e92-bfa0-\
726cc1808126"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gld", " ", "=", " ", 
   RowBox[{"D", "[", 
    RowBox[{"gl", ",", "\[Lambda]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.776513008489504*^9},ExpressionUUID->"0dc19425-32e3-4df4-a3cb-\
abae49de293c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]", " ", "=", " ", "0"}], ";"}]], "Input",
 CellChangeTimes->{3.776512345864789*^9, 
  3.7765130085026913`*^9},ExpressionUUID->"975cd2f2-2b1f-46c8-83cb-\
fdbdff7c9d00"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{"gl", ",", 
   RowBox[{"{", 
    RowBox[{"\[Omega]", ",", "0", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.776512285431219*^9, 3.7765122862496357`*^9}, 
   3.776512975637827*^9},ExpressionUUID->"c923890f-84fa-4e45-9316-\
fb25b2bfc5a5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["\[ImaginaryI]", 
     RowBox[{"2", " ", "gamma"}]]}], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["gamma", "4"], " ", 
        SuperscriptBox["tr", "4"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["tl", "4"], " ", 
        SuperscriptBox["tr", "4"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["gamma", "4"], " ", 
        SuperscriptBox["tr", "2"], " ", 
        SuperscriptBox["\[Epsilon]m", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["gamma", "4"], " ", 
        SuperscriptBox["\[Epsilon]m", "4"]}]}], ")"}], " ", 
     SuperscriptBox["\[Omega]", "2"]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["gamma", "3"], " ", 
     SuperscriptBox["tl", "4"], " ", 
     SuperscriptBox["tr", "4"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Omega]", "]"}], "3"],
    SeriesData[$CellContext`\[Omega], 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Omega], 0, {Complex[0, 
      Rational[-1, 2]]/$CellContext`gamma, 0, (((Complex[0, 
         Rational[-1, 
          8]] $CellContext`gamma^(-3)) $CellContext`tl^(-4)) \
$CellContext`tr^(-4)) ($CellContext`gamma^4 $CellContext`tr^4 - (
      4 $CellContext`tl^4) $CellContext`tr^4 + ((
        2 $CellContext`gamma^4) $CellContext`tr^2) $CellContext`\[Epsilon]m^2 + \
$CellContext`gamma^4 $CellContext`\[Epsilon]m^4)}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.718447170585867*^9, 3.718447176657886*^9}, 
   3.718447363648684*^9, {3.718447566262986*^9, 3.718447587159525*^9}, 
   3.7184479967409267`*^9, 3.718448580047409*^9, 3.718448629600458*^9, 
   3.7184557958686657`*^9, 3.718455888832489*^9, 3.7184560510163527`*^9, {
   3.7184566110590973`*^9, 3.718456628660863*^9}, {3.776512282644835*^9, 
   3.776512363418724*^9}, 3.7765127485305357`*^9, 3.7765129149173822`*^9, 
   3.7765132265971737`*^9, 
   3.776513939878221*^9},ExpressionUUID->"99e4eee9-7b12-4f70-8885-\
c7c90d65b9ea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{"gld", ",", 
   RowBox[{"{", 
    RowBox[{"\[Omega]", ",", "0", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.71844717830903*^9, 3.718447197526535*^9}, {
   3.7765122906539507`*^9, 3.7765123033769493`*^9}, 
   3.776512975694745*^9},ExpressionUUID->"0d0b0786-5677-4430-81c7-\
a33888ef6149"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", " ", "gamma"}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["tr", "2"], "+", 
       SuperscriptBox["\[Epsilon]m", "2"]}], ")"}], " ", "\[Omega]"}], 
    RowBox[{"2", " ", 
     SuperscriptBox["tl", "2"], " ", 
     SuperscriptBox["tr", "2"]}]], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"4", " ", 
         SuperscriptBox["gamma", "3"]}]]}], "-", 
      FractionBox["gamma", 
       RowBox[{"16", " ", 
        SuperscriptBox["tl", "4"]}]], "+", 
      FractionBox["1", 
       RowBox[{"4", " ", "gamma", " ", 
        SuperscriptBox["tl", "2"]}]], "-", 
      FractionBox[
       RowBox[{"gamma", " ", 
        SuperscriptBox["\[Epsilon]m", "2"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["tl", "4"], " ", 
        SuperscriptBox["tr", "2"]}]], "+", 
      FractionBox[
       SuperscriptBox["\[Epsilon]m", "2"], 
       RowBox[{"4", " ", "gamma", " ", 
        SuperscriptBox["tl", "2"], " ", 
        SuperscriptBox["tr", "2"]}]], "-", 
      FractionBox[
       RowBox[{"gamma", " ", 
        SuperscriptBox["\[Epsilon]m", "4"]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["tl", "4"], " ", 
        SuperscriptBox["tr", "4"]}]]}], ")"}], " ", 
    SuperscriptBox["\[Omega]", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Omega]", "]"}], "3"],
    SeriesData[$CellContext`\[Omega], 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Omega], 0, {
   Rational[1, 4]/$CellContext`gamma, ((Complex[0, 
        Rational[
        1, 2]] $CellContext`tl^(-2)) $CellContext`tr^(-2)) ($CellContext`tr^2 + \
$CellContext`\[Epsilon]m^2), 
    Rational[-1, 4] $CellContext`gamma^(-3) + (
      Rational[-1, 16] $CellContext`gamma) $CellContext`tl^(-4) + (
      Rational[1, 4]/$CellContext`gamma) $CellContext`tl^(-2) + (((
        Rational[-1, 
          8] $CellContext`gamma) $CellContext`tl^(-4)) $CellContext`tr^(-2)) \
$CellContext`\[Epsilon]m^2 + (((
        Rational[
         1, 4]/$CellContext`gamma) $CellContext`tl^(-2)) \
$CellContext`tr^(-2)) $CellContext`\[Epsilon]m^2 + (((
        Rational[-1, 
          16] $CellContext`gamma) $CellContext`tl^(-4)) $CellContext`tr^(-4)) \
$CellContext`\[Epsilon]m^4}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.776512915520372*^9, 3.776513227675622*^9, 
  3.7765139412801123`*^9},ExpressionUUID->"9b5a6c20-6a15-442e-b419-\
8244b6f1b15e"]
}, Open  ]],

Cell["\<\
Expressions above correspond to Eqs. (37) and (38) after the integral over \
\[Omega].\
\>", "Text",
 CellChangeTimes->{{3.7765145833718357`*^9, 3.776514619535009*^9}, {
  3.799119735441434*^9, 
  3.799119742904684*^9}},ExpressionUUID->"0157e4d6-1ff6-4975-a1ad-\
9a32c48430f5"]
},
WindowSize->{713, 615},
WindowMargins->{{85, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (2019\:5e744\:67088\:65e5)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 287, 7, 133, "Input",ExpressionUUID->"eb889141-db10-4392-b3a3-4b012a61dd55"],
Cell[848, 29, 988, 17, 150, "Text",ExpressionUUID->"c16a6825-42ce-4aa5-bca8-ddb0f4bdbdaa"],
Cell[1839, 48, 225, 3, 51, "Text",ExpressionUUID->"8c0f3901-688a-48f9-8779-8d6da3d2c4d1"],
Cell[2067, 53, 841, 13, 58, "Text",ExpressionUUID->"da4a038d-fe24-46b0-b4c6-4bb0ce854c23"],
Cell[2911, 68, 798, 20, 44, "Input",ExpressionUUID->"2e5109d7-ce5d-4073-be2f-b79144bbd229"],
Cell[3712, 90, 513, 10, 58, "Text",ExpressionUUID->"efdd2a97-882a-43f7-b0eb-d7956a2b9145"],
Cell[4228, 102, 723, 19, 30, "Input",ExpressionUUID->"638bf622-c29e-4862-944b-a2b9b6eb3ee8"],
Cell[4954, 123, 343, 4, 35, "Text",ExpressionUUID->"9f788678-9537-4e75-acef-6297a3994676"],
Cell[5300, 129, 730, 20, 44, "Input",ExpressionUUID->"45cb9473-348a-4d50-ad34-3c31f78b3c59"],
Cell[6033, 151, 272, 4, 89, "Text",ExpressionUUID->"66c05595-7756-4018-b78c-10e9df2a5e02"],
Cell[6308, 157, 609, 10, 81, "Text",ExpressionUUID->"e635e99d-fe13-40e6-9d1a-963d0091eb02"],
Cell[CellGroupData[{
Cell[6942, 171, 1021, 22, 103, "Input",ExpressionUUID->"2e2f5fbb-9fc3-478e-9ebb-c9d2bbfffad3"],
Cell[7966, 195, 9679, 244, 302, "Output",ExpressionUUID->"66132b59-95eb-4db3-bf2c-6c771a717a95"]
}, Open  ]],
Cell[17660, 442, 437, 8, 58, "Text",ExpressionUUID->"2d56019d-06cf-4d39-9774-8537cb0918d1"],
Cell[18100, 452, 6179, 165, 243, "Input",ExpressionUUID->"2c018412-8417-42c7-8938-e2222588443a"],
Cell[24282, 619, 544, 10, 35, "Text",ExpressionUUID->"7c30e1a9-0d0a-4a17-8a3d-226265833b3e"],
Cell[24829, 631, 2834, 81, 209, "Input",ExpressionUUID->"175a50a2-1c6e-40d1-a299-60e5e0644e64"],
Cell[27666, 714, 389, 10, 89, "Input",ExpressionUUID->"dbe02096-9fd1-4c90-8509-68b1b097bc25"],
Cell[28058, 726, 533, 10, 81, "Text",ExpressionUUID->"431b4723-4feb-49fb-9ba3-f95269839130"],
Cell[28594, 738, 295, 5, 41, "Text",ExpressionUUID->"53b6564a-cc2e-47aa-92ab-00ce6dce3896"],
Cell[28892, 745, 281, 5, 80, "Input",ExpressionUUID->"2f027be5-dfda-4eee-bdeb-e5e57ead95e4"],
Cell[29176, 752, 290, 6, 30, "Input",ExpressionUUID->"d08808a4-d933-43e3-ac7b-b47f65583570"],
Cell[29469, 760, 246, 5, 35, "Text",ExpressionUUID->"ba055956-f73e-401a-878e-98f2fe58f504"],
Cell[29718, 767, 291, 7, 44, "Input",ExpressionUUID->"e1e52b32-ca94-479c-90f3-1d9cdbe132ff"],
Cell[30012, 776, 211, 5, 30, "Input",ExpressionUUID->"f46c0f58-1893-461b-a799-636f04d09fb3"],
Cell[CellGroupData[{
Cell[30248, 785, 300, 7, 44, "Input",ExpressionUUID->"2ba63877-51b5-483f-b39c-66ee18525e0e"],
Cell[30551, 794, 1424, 34, 55, "Output",ExpressionUUID->"7f3bcf37-5ab4-40ca-9d7a-a6d06807beb5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32012, 833, 354, 8, 44, "Input",ExpressionUUID->"51f74ce2-423d-4370-9fb3-7509de4d6347"],
Cell[32369, 843, 1412, 38, 55, "Output",ExpressionUUID->"baaf45e0-9d27-48e1-90da-ed57062bca35"]
}, Open  ]],
Cell[33796, 884, 567, 10, 81, "Text",ExpressionUUID->"9fb09d97-d16c-4f27-a38a-ffa45394b2cd"],
Cell[34366, 896, 364, 5, 70, "Text",ExpressionUUID->"c99d8ed4-2453-45fa-b607-2c64199b2914"],
Cell[34733, 903, 309, 6, 80, "Input",ExpressionUUID->"777d579c-608b-4cad-bcff-2d9dbabd6c75"],
Cell[35045, 911, 213, 5, 35, "Text",ExpressionUUID->"5accca3b-a67c-472a-9b43-b097676d1ed4"],
Cell[35261, 918, 206, 5, 30, "Input",ExpressionUUID->"7439fa29-37d3-4eb6-bc3e-554d2967898f"],
Cell[35470, 925, 246, 7, 44, "Input",ExpressionUUID->"a6939bae-2dae-4b11-976f-a4b4ff5ba2db"],
Cell[35719, 934, 211, 5, 30, "Input",ExpressionUUID->"0bf4036b-e636-42f2-96f4-b5c3bdca38f6"],
Cell[CellGroupData[{
Cell[35955, 943, 300, 7, 44, "Input",ExpressionUUID->"84c89375-53e7-421e-8e61-6d6ddd328a33"],
Cell[36258, 952, 1600, 39, 59, "Output",ExpressionUUID->"95053810-a935-42e2-a281-f60106df2448"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37895, 996, 352, 8, 44, "Input",ExpressionUUID->"4d7554eb-a1cd-4035-9003-372e45185550"],
Cell[38250, 1006, 1225, 34, 57, "Output",ExpressionUUID->"ffe8eda0-87e7-4be8-b3d6-79e19228c8a4"]
}, Open  ]],
Cell[39490, 1043, 267, 6, 35, "Text",ExpressionUUID->"ab2f87ea-6a80-48f2-b14d-411dc13979e6"],
Cell[39760, 1051, 258, 4, 41, "Text",ExpressionUUID->"90e9cc47-08a1-4c74-9f54-4880504b9b0c"],
Cell[40021, 1057, 276, 5, 80, "Input",ExpressionUUID->"cbbeb043-97c7-4e92-bfa0-726cc1808126"],
Cell[40300, 1064, 244, 7, 44, "Input",ExpressionUUID->"0dc19425-32e3-4df4-a3cb-abae49de293c"],
Cell[40547, 1073, 211, 5, 30, "Input",ExpressionUUID->"975cd2f2-2b1f-46c8-83cb-fdbdff7c9d00"],
Cell[CellGroupData[{
Cell[40783, 1082, 300, 7, 44, "Input",ExpressionUUID->"c923890f-84fa-4e45-9316-fb25b2bfc5a5"],
Cell[41086, 1091, 2107, 50, 59, "Output",ExpressionUUID->"99e4eee9-7b12-4f70-8885-c7c90d65b9ea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43230, 1146, 352, 8, 44, "Input",ExpressionUUID->"0d0b0786-5677-4430-81c7-a33888ef6149"],
Cell[43585, 1156, 2596, 70, 128, "Output",ExpressionUUID->"9b5a6c20-6a15-442e-b419-8244b6f1b15e"]
}, Open  ]],
Cell[46196, 1229, 287, 7, 35, "Text",ExpressionUUID->"0157e4d6-1ff6-4975-a1ad-9a32c48430f5"]
}
]
*)


